Bounds for OPE coefficients on the Regge trajectory

We consider the Regge limit of the CFT correlation functions $\langle {\cal J} {\cal J} {\cal O}{\cal O}\rangle$ and $\langle TT {\cal O}{\cal O}\rangle$, where ${\cal J}$ is a vector current, $T$ is the stress tensor and ${\cal O}$ is some scalar operator. These correlation functions are related by a type of Fourier transform to the AdS phase shift of the dual 2-to-2 scattering process. AdS unitarity was conjectured some time ago to be positivity of the imaginary part of this bulk phase shift. This condition was recently proved using purely CFT arguments. For large $N$ CFTs we further expand on these ideas, by considering the phase shift in the Regge limit, which is dominated by the leading Regge pole with spin $j(\nu)$, where $\nu$ is a spectral parameter. We compute the phase shift as a function of the bulk impact parameter, and then use AdS unitarity to impose bounds on the analytically continued OPE coefficients $C_{{\cal J}{\cal J}j(\nu)}$ and $C_{TTj(\nu)}$ that describe the coupling to the leading Regge trajectory of the current ${\cal J}$ and stress tensor $T$. AdS unitarity implies that the OPE coefficients associated to non-minimal couplings of the bulk theory vanish at the intercept value $\nu=0$, for any CFT. Focusing on the case of large gap theories, this result can be used to show that the physical OPE coefficients $C_{{\cal J}{\cal J}T}$ and $C_{TTT}$, associated to non-minimal bulk couplings, scale with the gap $\Delta_g$ as $\Delta_g^{-2}$ or $\Delta_g^{-4}$. Also, looking directly at the unitarity condition imposed at the OPE coefficients $C_{{\cal J}{\cal J}T}$ and $C_{TTT}$ results precisely in the known conformal collider bounds, giving a new CFT derivation of these bounds. We finish with remarks on finite $N$ theories and show directly in the CFT that the spin function $j(\nu)$ is convex, extending this property to the continuation to complex spin.

==> anc/ope_relations_checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31668,        965]
NotebookOptionsPosition[     29633,        890]
NotebookOutlinePosition[     29971,        905]
CellTagsIndexPosition[     29928,        902]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Check that the basis changes relate the two conservation conditions\
\>", "Section",
 CellChangeTimes->{{3.704229378686851*^9, 3.7042294222324266`*^9}}],

Cell[CellGroupData[{

Cell["Currents", "Subsection",
 CellChangeTimes->{{3.7042621238338013`*^9, 3.704262124855048*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ope_relations_currents.m\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.704228934020669*^9, 3.704228936148687*^9}, {
  3.7042621427754097`*^9, 3.704262145037209*^9}, {3.7042624243979483`*^9, 
  3.704262425327662*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]toOPECurrents", "[", 
   RowBox[{"k_", ",", "rules_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Beta]", "[", "k", "]"}], "/.", 
          "\[Beta]to\[Alpha]Currents"}], "/.", 
         RowBox[{"\[CapitalDelta]1", "\[Rule]", 
          RowBox[{"d", "-", "1"}]}]}], "//.", "rules"}], "//", "Factor"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"aux", "/.", "\[Alpha]toCCurrents"}], "//.", "rules"}], "//", 
       "Factor"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"aux", "/.", "Cto\[Lambda]Currents"}], "//.", "rules"}], "//",
        "Factor"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aux", "/.", "conservation\[Lambda]Currents"}], "//.", 
        "rules"}], "//", "Factor"}], "//", "Simplify"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.704262434249629*^9, 3.704262489473233*^9}, {
  3.704262572663802*^9, 3.7042625727239113`*^9}, {3.706355288827374*^9, 
  3.706355293553412*^9}, {3.706363563175233*^9, 3.7063635645233*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Check the conservation condition ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=0"
}], "Subsubsection",
 CellChangeTimes->{{3.706355196435873*^9, 3.706355257193623*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "2"}], ",", 
   RowBox[{"i", "\[LessEqual]", "3"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"\[Beta]toOPECurrents", "[", 
      RowBox[{"i", ",", 
       RowBox[{"\[Nu]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", 
           RowBox[{"d", "/", "2"}]}], ")"}]}]}]}], "]"}], "//", "Timing"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.70426246303654*^9, 3.704262472241888*^9}, 
   3.706355304203583*^9, 3.706363875641754*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.052`", ",", "0"}], "}"}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.704262473177738*^9, 3.704262492243073*^9}, 
   3.7042625751304073`*^9, 3.706355158559816*^9, 3.7063553096842947`*^9, {
   3.7063635708932047`*^9, 3.706363572641447*^9}, 3.706363807949642*^9, 
   3.706364008749776*^9, 3.706374076516079*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.048`", ",", "0"}], "}"}]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.704262473177738*^9, 3.704262492243073*^9}, 
   3.7042625751304073`*^9, 3.706355158559816*^9, 3.7063553096842947`*^9, {
   3.7063635708932047`*^9, 3.706363572641447*^9}, 3.706363807949642*^9, 
   3.706364008749776*^9, 3.7063740764631357`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reproduce conformal collider bounds", "Subsubsection",
 CellChangeTimes->{{3.706355483052836*^9, 3.7063554914659*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{"\[Beta]toOPECurrents", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Nu]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "h"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"2", "h"}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"2", "h"}]}], ",", 
       RowBox[{"j", "\[Rule]", "2"}], ",", 
       RowBox[{"\[Beta]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Lambda]"}]}], ",", 
       RowBox[{"\[Eta]", "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "h", " ", "C"}], "S"], "-", 
         RowBox[{"2", "\[Lambda]"}]}]}], ",", 
       RowBox[{"S", "\[Rule]", 
        FractionBox[
         RowBox[{"2", 
          SuperscriptBox["\[Pi]", "h"]}], 
         RowBox[{"Gamma", "[", "h", "]"}]]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"\[Nu]_", ",", "1"}], "]"}], "\[RuleDelayed]", "1"}]}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]4", "=", 
   RowBox[{"\[Beta]toOPECurrents", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Nu]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "h"}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"2", "h"}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{"2", "h"}]}], ",", 
       RowBox[{"j", "\[Rule]", "2"}], ",", 
       RowBox[{"\[Beta]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Lambda]"}]}], ",", 
       RowBox[{"\[Eta]", "\[Rule]", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "h", " ", "C"}], "S"], "-", 
         RowBox[{"2", "\[Lambda]"}]}]}], ",", 
       RowBox[{"S", "\[Rule]", 
        FractionBox[
         RowBox[{"2", 
          SuperscriptBox["\[Pi]", "h"]}], 
         RowBox[{"Gamma", "[", "h", "]"}]]}], ",", 
       RowBox[{
        RowBox[{"\[Zeta]", "[", 
         RowBox[{"\[Nu]_", ",", "1"}], "]"}], "\[RuleDelayed]", "1"}]}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"h", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}], " ", "-", "1"}], ")"}]}], "/.", 
    RowBox[{"\[Nu]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "h"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.706355495664483*^9, 3.706355507103759*^9}, {
  3.706355539463604*^9, 3.706355597006707*^9}, {3.706355634285177*^9, 
  3.706355657609653*^9}, {3.706355707835395*^9, 3.706355739366564*^9}, {
  3.706356007312951*^9, 3.7063560278343477`*^9}, {3.706356093851638*^9, 
  3.706356110743952*^9}, {3.706363579008885*^9, 3.70636358192999*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "h"}], "-", "1"}], ")"}]}], 
       RowBox[{
        RowBox[{"2", "h"}], "-", "2"}]], "\[Beta]1"}], "<", 
     RowBox[{"a2", " ", "\[Beta]4"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "C"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{"h", ">", "1"}], "}"}]}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a2", " ", "\[Beta]4"}], "<", 
     RowBox[{"\[Beta]1", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "h"}], "-", "1"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "C"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"#", ",", 
     RowBox[{"h", ">", "1"}]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.7058324159858847`*^9, 3.705832483102076*^9}, {
  3.7058325840925417`*^9, 3.705832590499441*^9}, {3.705832823932719*^9, 
  3.705832859406361*^9}, {3.705832981939012*^9, 3.70583304265266*^9}, {
  3.7058331114392014`*^9, 3.705833176488132*^9}, {3.7058335253619013`*^9, 
  3.705833569815583*^9}, {3.705833617185227*^9, 3.7058336736210747`*^9}, {
  3.7058338179505777`*^9, 3.705833884968033*^9}, {3.705833926967046*^9, 
  3.705833986342998*^9}, {3.705834221313933*^9, 3.705834228536336*^9}, {
  3.7058363466925898`*^9, 3.7058363699540997`*^9}, {3.705845321156505*^9, 
  3.705845353194708*^9}, {3.705846330976058*^9, 3.705846380238598*^9}, {
  3.706355674832588*^9, 3.706355679961835*^9}, {3.706355789569964*^9, 
  3.70635582487035*^9}, {3.7063558695633497`*^9, 3.706355896089836*^9}, {
  3.706356050377158*^9, 3.706356051532489*^9}, {3.706356120298581*^9, 
  3.7063561206800327`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "h"], " ", "\[Lambda]"}], "<", 
  RowBox[{"C", " ", "h", " ", 
   RowBox[{"Gamma", "[", "h", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.7063556825806704`*^9, 3.706355742713846*^9, {3.7063557908408403`*^9, 
   3.706355825516264*^9}, {3.70635588103404*^9, 3.706355896574141*^9}, 
   3.706356053092711*^9, {3.706356115576942*^9, 3.7063561240350437`*^9}, 
   3.706363602354141*^9, 3.706363814850601*^9, 3.706374076770857*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"C", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "h"}], ")"}], " ", "h", " ", 
   RowBox[{"Gamma", "[", "h", "]"}]}], "<", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "h"}]}], ")"}], " ", 
   SuperscriptBox["\[Pi]", "h"], " ", "\[Lambda]"}]}]], "Output",
 CellChangeTimes->{
  3.7063556825806704`*^9, 3.706355742713846*^9, {3.7063557908408403`*^9, 
   3.706355825516264*^9}, {3.70635588103404*^9, 3.706355896574141*^9}, 
   3.706356053092711*^9, {3.706356115576942*^9, 3.7063561240350437`*^9}, 
   3.706363602354141*^9, 3.706363814850601*^9, 3.70637407686454*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Stress-tensors", "Subsection",
 CellChangeTimes->{{3.704262129734188*^9, 3.70426213236274*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<ope_relations_stresstensors.m\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.704228934020669*^9, 3.704228936148687*^9}, {
  3.70764554087924*^9, 3.7076455474829397`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]to\[Alpha]S", "=", 
    RowBox[{
     RowBox[{"\[Beta]to\[Alpha]", "/.", 
      RowBox[{"\[CapitalDelta]1", "\[Rule]", "d"}]}], "//", "Simplify"}]}], 
   ";"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]toOPE", "[", 
   RowBox[{"k_", ",", "rules_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "aux", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]", "[", "k", "]"}], "/.", "\[Beta]to\[Alpha]S"}], "//.",
         "rules"}], "//", "Factor"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"aux", "/.", "\[Alpha]toC"}], "//.", "rules"}], "//", 
       "Factor"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"aux", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"aux", "/.", "Cto\[Lambda]"}], "//.", "rules"}], "//", 
       "Factor"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aux", "/.", "conservation\[Lambda]"}], "//.", "rules"}], "//",
        "Factor"}], "//", "Simplify"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.703915666628358*^9, 3.703915668146833*^9}, {
   3.704228843133477*^9, 3.704228893640373*^9}, {3.704229008968686*^9, 
   3.704229088922014*^9}, {3.7042291224314003`*^9, 3.7042291250185432`*^9}, {
   3.704229201085578*^9, 3.7042292017713537`*^9}, 3.704259386266436*^9, {
   3.704259993721236*^9, 3.7042599988122187`*^9}, {3.705308219834258*^9, 
   3.705308220947524*^9}, 3.706356175131391*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"74.544`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.704259458277339*^9, 3.70426008544354*^9, 
  3.704532724666844*^9, 3.70635635047443*^9, 3.706363898116098*^9, 
  3.70637416466393*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Check the conservation condition ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "4"], TraditionalForm]]],
 "= ... =",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "10"], TraditionalForm]]],
 "=0"
}], "Subsubsection",
 CellChangeTimes->{{3.706355196435873*^9, 3.706355257193623*^9}, {
  3.706356198976056*^9, 3.706356212212041*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "4"}], ",", 
   RowBox[{"i", "\[LessEqual]", "10"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"\[Beta]toOPE", "[", 
      RowBox[{"i", ",", 
       RowBox[{"\[Nu]", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "-", 
           RowBox[{"d", "/", "2"}]}], ")"}]}]}]}], "]"}], "//", "Timing"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.703927540919168*^9, 3.703927558772537*^9}, {
   3.7039292590609694`*^9, 3.703929280194859*^9}, {3.7039293141241207`*^9, 
   3.703929314280806*^9}, 3.703950968754511*^9, {3.704229127509768*^9, 
   3.704229163883906*^9}, 3.7063561780251617`*^9, 3.706363880009735*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1153.008`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.704259743679832*^9, 3.704260421631012*^9, 
  3.706365218110239*^9, 3.706375317617529*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"349.044`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.704259743679832*^9, 3.704260421631012*^9, 
  3.706365218110239*^9, 3.706375666544982*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"35.992`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.704259743679832*^9, 3.704260421631012*^9, 
  3.706365218110239*^9, 3.706375702528034*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"66.032`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.704259743679832*^9, 3.704260421631012*^9, 
  3.706365218110239*^9, 3.706375768548903*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"85.808`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.704259743679832*^9, 3.704260421631012*^9, 
  3.706365218110239*^9, 3.706375854335766*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"71.912`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.704259743679832*^9, 3.704260421631012*^9, 
  3.706365218110239*^9, 3.706375926212736*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23.856`", ",", "0"}], "}"}]], "Print",
 CellChangeTimes->{3.704259743679832*^9, 3.704260421631012*^9, 
  3.706365218110239*^9, 3.706375950057557*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reproduce conformal collider bounds", "Subsubsection",
 CellChangeTimes->{{3.706355483052836*^9, 3.7063554914659*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]247tot2t4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"CT", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "d"}], "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"2", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"6", " ", "t2"}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "d"}], ")"}]}]}], ")"}]}]}], ")"}], " ",
               "t2"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "d"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           "t4"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          FractionBox["d", "2"]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"CT", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "d"}], "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "t2"}], "+", 
          RowBox[{"4", " ", "t4"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"t2", "+", "t4"}], ")"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "t4"}], ")"}]}], "+", 
                RowBox[{"d", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"d", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", "d"}], "+", "t2"}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "t4"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          FractionBox["d", "2"]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "d"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "d"}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"CT", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{
           RowBox[{"-", "d"}], "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "d"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"d", "+", 
              SuperscriptBox["d", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              RowBox[{"3", " ", "t2"}], "-", 
              RowBox[{
               SuperscriptBox["d", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "t2"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "d", "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["d", "2"]}]}], ")"}]}]}], ")"}], " ", 
            "t4"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", 
           FractionBox["d", "2"]}], "]"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "d"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "d"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}]}]]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]1", "=", 
   RowBox[{
    RowBox[{"\[Beta]toOPE", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "h"}]}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"2", "h"}]}], ",", 
        RowBox[{"d", "\[Rule]", 
         RowBox[{"2", "h"}]}], ",", 
        RowBox[{
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"\[Nu]_", ",", "5"}], "]"}], "\[RuleDelayed]", "1"}]}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"j", "\[Rule]", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]2", "=", 
   RowBox[{
    RowBox[{"\[Beta]toOPE", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "h"}]}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"2", "h"}]}], ",", 
        RowBox[{"d", "\[Rule]", 
         RowBox[{"2", "h"}]}], ",", 
        RowBox[{
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"\[Nu]_", ",", "5"}], "]"}], "\[RuleDelayed]", "1"}]}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"j", "\[Rule]", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]3", "=", 
   RowBox[{
    RowBox[{"\[Beta]toOPE", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Nu]", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "h"}]}], ",", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", 
         RowBox[{"2", "h"}]}], ",", 
        RowBox[{"d", "\[Rule]", 
         RowBox[{"2", "h"}]}], ",", 
        RowBox[{
         RowBox[{"\[Zeta]", "[", 
          RowBox[{"\[Nu]_", ",", "5"}], "]"}], "\[RuleDelayed]", "1"}]}], 
       "}"}]}], "]"}], "/.", 
    RowBox[{"j", "\[Rule]", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2largeL", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[Beta]2", "\[Beta]1"], "-", 
        RowBox[{
         FractionBox["2", 
          RowBox[{
           RowBox[{"2", "h"}], "+", "1"}]], 
         FractionBox["\[Beta]3", "\[Beta]1"], 
         RowBox[{"(", 
          RowBox[{"1", "+", "h", "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Nu]0"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", "h"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Nu]0"}]}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Nu]0"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Nu]0"}], "-", "1"}], ")"}]}], "/.", 
     RowBox[{"\[Nu]0", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "h"}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"t4largeL", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["\[Beta]3", "\[Beta]1"], 
     RowBox[{"(", 
      RowBox[{"h", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Nu]0"}], "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"h", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Nu]0"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"h", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Nu]0"}], "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"h", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Nu]0"}], "+", "2"}], ")"}]}], "/.", 
    RowBox[{"\[Nu]0", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "h"}]}]}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.70635624965436*^9, 3.70635625053442*^9}, {
  3.706356386145606*^9, 3.706356460877763*^9}, {3.7063565333550243`*^9, 
  3.706356647403062*^9}, {3.7063566841567793`*^9, 3.7063566871934633`*^9}, {
  3.706356808974039*^9, 3.706356848224894*^9}, {3.7063636841825533`*^9, 
  3.706363688445632*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "h", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["h", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"3", " ", "h"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["h", "2"]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", "4", "]"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"\[Lambda]", "[", "7", "]"}]}]}], ")"}]}], 
   RowBox[{"h", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "h"}]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"3", " ", "h"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["h", "2"]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", "4", "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"\[Lambda]", "[", "7", "]"}]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.706356464340893*^9, {3.706356624699439*^9, 3.706356651448264*^9}, 
   3.706356701319014*^9, {3.706356871439403*^9, 3.706356897687673*^9}, 
   3.706363997856885*^9, 3.706379795313122*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"12", " ", "h"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["h", "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["h", "3"]}]}], ")"}], " ", 
    RowBox[{"\[Lambda]", "[", "2", "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"15", " ", "h"}], "-", 
      RowBox[{"44", " ", 
       SuperscriptBox["h", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["h", "5"]}]}], ")"}], " ", 
    RowBox[{"\[Lambda]", "[", "4", "]"}]}], "+", 
   RowBox[{"4", " ", "h", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "h"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["h", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["h", "4"]}]}], ")"}], " ", 
    RowBox[{"\[Lambda]", "[", "7", "]"}]}]}], 
  RowBox[{"2", " ", "h", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "h"}]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"3", " ", "h"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["h", "2"]}]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", "4", "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"\[Lambda]", "[", "7", "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.706356464340893*^9, {3.706356624699439*^9, 3.706356651448264*^9}, 
   3.706356701319014*^9, {3.706356871439403*^9, 3.706356897687673*^9}, 
   3.706363997856885*^9, 3.706379795343351*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t2largeL", "/.", "\[Lambda]247tot2t4"}], "/.", 
   RowBox[{"d", "\[Rule]", 
    RowBox[{"2", "h"}]}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t4largeL", "/.", "\[Lambda]247tot2t4"}], "/.", 
   RowBox[{"d", "\[Rule]", 
    RowBox[{"2", "h"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.706356905168631*^9, 3.706356951073875*^9}}],

Cell[BoxData["t2"], "Output",
 CellChangeTimes->{{3.7063569117606*^9, 3.706356951598168*^9}, 
   3.706364001796068*^9, 3.7063797955614634`*^9}],

Cell[BoxData["t4"], "Output",
 CellChangeTimes->{{3.7063569117606*^9, 3.706356951598168*^9}, 
   3.706364001796068*^9, 3.706379795717095*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1600, 836},
WindowMargins->{{1, Automatic}, {0, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 162, 3, 65, "Section"],
Cell[CellGroupData[{
Cell[767, 29, 98, 1, 44, "Subsection"],
Cell[868, 32, 391, 9, 57, "Input"],
Cell[1262, 43, 1383, 36, 147, "Input"],
Cell[CellGroupData[{
Cell[2670, 83, 376, 13, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[3071, 100, 643, 18, 34, "Input"],
Cell[CellGroupData[{
Cell[3739, 122, 389, 8, 24, "Print"],
Cell[4131, 132, 391, 8, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4583, 147, 124, 1, 35, "Subsubsection"],
Cell[4710, 150, 2948, 81, 137, "Input"],
Cell[CellGroupData[{
Cell[7683, 235, 1922, 48, 78, "Input"],
Cell[9608, 285, 496, 10, 34, "Output"],
Cell[10107, 297, 671, 17, 34, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10839, 321, 101, 1, 44, "Subsection"],
Cell[10943, 324, 344, 8, 57, "Input"],
Cell[CellGroupData[{
Cell[11312, 336, 1670, 42, 170, "Input"],
Cell[12985, 380, 237, 5, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13259, 390, 366, 12, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[13650, 406, 811, 20, 34, "Input"],
Cell[CellGroupData[{
Cell[14486, 430, 191, 4, 24, "Print"],
Cell[14680, 436, 190, 4, 24, "Print"],
Cell[14873, 442, 189, 4, 24, "Print"],
Cell[15065, 448, 189, 4, 24, "Print"],
Cell[15257, 454, 189, 4, 24, "Print"],
Cell[15449, 460, 189, 4, 24, "Print"],
Cell[15641, 466, 189, 4, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15891, 477, 124, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[16040, 482, 9478, 274, 370, "Input"],
Cell[25521, 758, 1585, 48, 65, "Output"],
Cell[27109, 808, 1708, 52, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28854, 865, 437, 11, 55, "Input"],
Cell[29294, 878, 143, 2, 32, "Output"],
Cell[29440, 882, 141, 2, 32, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ope_relations_currents.m <==
\[Beta]to\[Alpha]Currents = 
    {\[Beta][1] -> -((d^3 + d^2*(2 - 4*j - 8*\[CapitalDelta]1) + 
           4*d*(-1 + j^2 + 4*j*\[CapitalDelta]1 + 4*\[CapitalDelta]1^2 + 
             \[Nu]^2) - 4*(-j + j^2 - 2*\[CapitalDelta]1 + 
             4*j*\[CapitalDelta]1 + 4*\[CapitalDelta]1^2 + 2*\[Nu]^2))*
          \[Alpha][1]*\[Zeta][\[Nu], 1])/(16*(-1 + d)) + 
       ((3*d^2 - 4*d*(1 + j + 2*\[CapitalDelta]1) + 
          4*(j + 2*\[CapitalDelta]1 - \[Nu]^2))*\[Alpha][2]*
         \[Zeta][\[Nu], 1])/(16*(-1 + d)) + ((d - j - 2*\[CapitalDelta]1)*
         (4 - 4*d + d^2 + 4*\[Nu]^2)*\[Alpha][3]*\[Zeta][\[Nu], 1])/
        (8*(-1 + d)) + ((-2 + d)*(-4*d^3 + d^4 - 16*d*\[Nu]^2 + 
          d^2*(4 + 8*\[Nu]^2) + 16*(\[Nu]^2 + \[Nu]^4))*\[Alpha][4]*
         \[Zeta][\[Nu], 1])/(64*(-1 + d)^2), \[Beta][2] -> 
      ((3*d^2 - 4*d*(1 + j + 2*\[CapitalDelta]1) + 
          4*(j + 2*\[CapitalDelta]1 - \[Nu]^2))*\[Alpha][1]*
         \[Zeta][\[Nu], 1])/16 - ((d^2 + j + j^2 + 4*j*\[CapitalDelta]1 + 
          2*\[CapitalDelta]1*(1 + 2*\[CapitalDelta]1) - 
          d*(1 + 2*j + 4*\[CapitalDelta]1))*\[Alpha][2]*\[Zeta][\[Nu], 1])/
        4 - ((d - j - 2*\[CapitalDelta]1)*(4 - 4*d + d^2 + 4*\[Nu]^2)*
         \[Alpha][3]*\[Zeta][\[Nu], 1])/8 - 
       ((-2 + d)*(-4*d^3 + d^4 - 16*d*\[Nu]^2 + d^2*(4 + 8*\[Nu]^2) + 
          16*(\[Nu]^2 + \[Nu]^4))*\[Alpha][4]*\[Zeta][\[Nu], 1])/
        (64*(-1 + d)), \[Beta][3] -> 
      ((-d + j + 2*\[CapitalDelta]1)*\[Alpha][1]*\[Zeta][\[Nu], 1])/4 + 
       ((d - j - 2*\[CapitalDelta]1)*\[Alpha][2]*\[Zeta][\[Nu], 1])/4 + 
       ((d^2 + 4*d*(-2 + j + 2*\[CapitalDelta]1) - 
          4*(j^2 + 4*(-1 + \[CapitalDelta]1)*\[CapitalDelta]1 + 
            j*(-2 + 4*\[CapitalDelta]1) - \[Nu]^2))*\[Alpha][3]*
         \[Zeta][\[Nu], 1])/16 + ((-2 + d)*(-1 + j + 2*\[CapitalDelta]1)*
         (d^2 + 4*\[Nu]^2)*\[Alpha][4]*\[Zeta][\[Nu], 1])/(16*(-1 + d)), 
     \[Beta][4] -> (\[Alpha][1]*\[Zeta][\[Nu], 1])/4 - 
       (\[Alpha][2]*\[Zeta][\[Nu], 1])/4 - ((-1 + j + 2*\[CapitalDelta]1)*
         \[Alpha][3]*\[Zeta][\[Nu], 1])/2 - 
       ((d^2 + 4*d*(j^2 + 4*(-1 + \[CapitalDelta]1)*\[CapitalDelta]1 + 
            j*(-2 + 4*\[CapitalDelta]1)) - 4*(j^2 + 4*(-1 + \[CapitalDelta]1)*
             \[CapitalDelta]1 + j*(-2 + 4*\[CapitalDelta]1) - \[Nu]^2))*
         \[Alpha][4]*\[Zeta][\[Nu], 1])/(16*(-1 + d))}
 
d[(a_)*(b_), x_] := d[a, x]*b + a*d[b, x]
 
d[(a_)^(n_), x_] := n*d[a, x]*a^(n - 1)
 
d[(a_) + (b_), y_] := d[a, y] + d[b, y]
 
d[a_ /; NumberQ[a], y_] := 0
 
d[sc[{mu_}, X_], sc[{nu_}, Y_]] := If[X === Y, sc[{mu}, {nu}], 0]
 
d[sc[X_, Y_], sc[{mu_}, Z_]] := If[X === Z, sc[Y, {mu}], 0] + 
     If[Y === Z, sc[X, {mu}], 0]
 
d[sc[{mu_}, {nu_}], a_] := 0
 
d[b_ /; MemberQ[Const, b], a_] := 0
 
d[(f_)[a_, b___], c_] := Module[{x}, D[f[x, b], x] /. x -> a]*d[a, c] + 
      Sum[Module[{x}, D[f @@ Join[{a}, Take[{b}, {1, j - 1}], {x}, 
             Take[{b}, {j + 1, Length[{b}]}]], x] /. x -> {b}[[j]]]*
        d[{b}[[j]], c], {j, 1, Length[{b}]}] /;  !f === \[Epsilon]
 
Attributes[sc] = {Orderless}
 
sc[{mu_}, p_]*sc[{mu_}, q_] ^:= sc[p, q]
 
sc /: sc[{mu_}, p_]^2 := sc[p, p]
 
sc[0, a_] := 0
 
sc[(a_) + (b_), c_] := sc[a, c] + sc[b, c]
 
sc[a_, (b_)*(num_)] := num*sc[a, b] /; NumberQ[num] || MemberQ[Const, num] || 
      MemberQ[NoVec, num]
 
sc[a_, (b_)*sc[x_, y_]] := sc[x, y]*sc[a, b]
 
sc[{mu_}, {mu_}] := 2*h + 2
 
Const = {\[Alpha], \[Beta], \[Gamma], \[Eta], \[Mu], \[Mu]2, \[Rho], \[Rho]2, 
     \[Nu], l, \[CapitalDelta], n, h, \[Tau]12, \[Tau]34, \[Tau]13, \[Tau]34, 
     \[Alpha]12, \[Alpha]34, \[CapitalDelta]1, \[CapitalDelta]2, 
     \[CapitalDelta]3, \[CapitalDelta]4, l1, l2, l3, a, b, c, Pi, j}
 
NoVec = {Sqrt[\[Sigma]], Sqrt[-\[Sigma]]}
 
\[Alpha]toCCurrents = {\[Alpha][1] -> 
      (d^2*(-4*C[3] + j*(C[1] + 2*C[3] + C[4]) + \[CapitalDelta]*
           (C[1] + 2*C[3] + C[4])) - 4*d*(-2*\[CapitalDelta]*C[2] + 
          j^2*(C[1] - 2*C[3] + C[4]) + j*(-2*C[2] + 4*C[3] + 
            \[CapitalDelta]*(C[1] - 2*C[3] + C[4]))) + 
        4*(-4*\[Nu]^2*C[3] + j^2*(C[1] - 2*C[3] + C[4]) + 
          \[CapitalDelta]*(-2*C[2] + \[Nu]^2*(C[1] + 2*C[3] + C[4])) + 
          j*(-2*C[2] + 4*C[3] + \[CapitalDelta]*(C[1] - 2*C[3] + C[4]) + 
            \[Nu]^2*(C[1] + 2*C[3] + C[4]))))/(8*(-1 + d)*
        (j + \[CapitalDelta])), \[Alpha][2] -> 
      (-2*\[CapitalDelta]*C[2] + j^3*(C[1] - 2*C[3] + C[4]) + 
        j^2*(-1 + \[CapitalDelta])*(C[1] - 2*C[3] + C[4]) - 
        j*(2*(C[2] - 2*C[3]) + \[CapitalDelta]*(C[1] + 2*C[3] + C[4])))/
       (2*(j + \[CapitalDelta])), \[Alpha][3] -> (j*(C[1] - C[4]))/2, 
     \[Alpha][4] -> (-4*C[3] + j*(C[1] + 2*C[3] + C[4]) + 
        \[CapitalDelta]*(C[1] + 2*C[3] + C[4]))/(2*(j + \[CapitalDelta]))}
 
Cto\[Lambda]Currents = 
    {C[1] -> -(j*\[Alpha] - j^2*\[Alpha] - 2*j*\[Beta] + 2*j^2*\[Beta] + 
         2*\[Beta]*\[CapitalDelta] - 2*j*\[Beta]*\[CapitalDelta] - 
         j^2*\[Eta] + 2*j*\[CapitalDelta]*\[Eta] - \[CapitalDelta]^2*\[Eta])/
       (2*(-1 + j)*j*(-1 + \[CapitalDelta])*\[CapitalDelta]), 
     C[2] -> -((-\[Alpha] + j*\[Alpha] + 2*\[Beta] - 2*j*\[Beta] + 
         \[Gamma]*\[CapitalDelta] - j*\[Gamma]*\[CapitalDelta] + j*\[Eta] - 
         \[CapitalDelta]*\[Eta])/((-1 + j)*\[CapitalDelta])), 
     C[3] -> -(j*\[Alpha] - j^2*\[Alpha] - 2*j*\[Beta] + 2*j^2*\[Beta] - 
         j^2*\[Eta] + \[CapitalDelta]^2*\[Eta])/(2*(-1 + j)*j*
        (-1 + \[CapitalDelta])*\[CapitalDelta]), 
     C[4] -> -(j*\[Alpha] - j^2*\[Alpha] - 2*j*\[Beta] + 2*j^2*\[Beta] - 
         2*\[Beta]*\[CapitalDelta] + 2*j*\[Beta]*\[CapitalDelta] - 
         j^2*\[Eta] + 4*\[CapitalDelta]*\[Eta] - 2*j*\[CapitalDelta]*\[Eta] - 
         \[CapitalDelta]^2*\[Eta])/(2*(-1 + j)*j*(-1 + \[CapitalDelta])*
        \[CapitalDelta])}
 
conservation\[Lambda]Currents = 
    {\[Alpha] -> (\[Beta]*(j^2 + (-2 + d - \[CapitalDelta])*\[CapitalDelta] + 
          j*(3*d - 2*(2 + \[CapitalDelta]))) - 
        (-4 + 2*d + j - \[CapitalDelta])*(j + \[CapitalDelta])*\[Eta])/
       (j*(-1 + d - \[CapitalDelta])), \[Gamma] -> 
      (\[Beta]*(2 - d + \[CapitalDelta]) + (-4 + 2*d + j - \[CapitalDelta])*
         \[Eta])/j}

